Bach-flat Lie groups in dimension 4

We establish the existence of solvable Lie groups of dimension 4 and left-invariant Riemannian metrics with zero Bach tensor which are neither conformally Einstein nor half conformally flat.

==> Bach.mac <==
\newcommand{\n}{\noindent}
\newcommand{\ga}{\gamma}
\newcommand{\Ga}{\Gamma}
\newcommand{\de}{\delta}
\newcommand{\De}{\Delta}
\newcommand{\si}{\sigma}
\newcommand{\Si}{\Sigma}  
\newcommand{\w}{\omega}
\newcommand{\W}{\Omega} 
\newcommand{\vs}{\vskip10pt}
\newcommand{\la}{\lambda}
\newcommand{\La}{\Lambda}
\newcommand{\na}{\nabla}
\newcommand{\we}{\wedge} 
\newcommand{\ti}{\tilde}
\newcommand{\R}{\mathbb{R}}
\newcommand{\Z}{\mathbb{Z}}
\newcommand{\C}{\mathbb{C}}
\newcommand{\ol}{\overline}
\newcommand{\ul}{\underline} 
\newcommand{\ii}{\`i {}} 
\newcommand{\acc}{\`a\ }
\newcommand{\ecc}{\`e\ }
\newcommand{\occ}{\`o\ }
\newcommand{\ucc}{\`u\ }
\newcommand{\ep}{\`e:}
\newcommand{\Ec}{\`E\ }
\newcommand{\oo}{\`o\ }
\newcommand{\uu}{\`u\ } 
\newcommand{\tr}{\mathop{\mathrm{tr}}}
\newcommand{\op}{\oplus}
\newcommand{\ot}{\otimes} 
\newcommand{\lra}{\longrightarrow}
\newcommand{\ds}{\displaystyle}
\newcommand{\ts}{\textstyle} 
\newcommand{\ba}{\begin{array}}
\newcommand{\be}{\begin{equation}} 
\newcommand{\ea}{\end{array}}
\newcommand{\ee}{\end{equation}} 
\renewcommand{\ee}[1]{\label{#1}\end{equation}}
\newcommand{\frt}[2]{\hbox{$\ts\frac{#1}{#2}$}} 
\newcommand{\frs}[2]{\hbox{\large$\ts\frac{#1}{#2}$\normalsize}} 
\newcommand{\Ker}{\ker}
\newcommand{\im}{\mbox{im}}
\newcommand{\DIV}{\mbox{div}}
\newcommand{\ad}{\mbox{ad}}
\newcommand{\rf}[1]{(\ref{#1})}\newcommand{\sen}{\hbox{sen}\,} 
\newcommand{\nl}{\newline\noindent}\renewcommand{\v}{\hbox{\bf v}}
\newcommand{\g}{{\overline g}} \renewcommand{\u}{{\overline u}}
\newcommand{\RP}{\mathbb{RP}}
\renewcommand{\o}{^{\normalshape o}}
\newcommand{\chii}{\raise2pt\hbox{$\chi$}}
\newcommand{\D}{\partial} 
\newcommand{\ac}{\`a \ } \newcommand{\ec}{\`e \ }
\newcommand{\ic}{\`{\i}\ } \newcommand{\oc}{\`o \ }
\newcommand{\uc}{\`u \ }
\renewcommand{\d}[2]{\frac{\D#1}{\D#2}}\newcommand{\pip}{\varpi} 
\renewcommand{\o}{o}
\renewcommand{\ll}{[\![}
\newcommand{\rr}{]\!]}
\newcommand{\f}[2]{\frac{\D#2}{\D u^{#1}}} 
\newcommand{\ff}[3]{\frac{\D^2#3}{\D u^{#1}\D u^{#2}}} 


